Uncovering Visually Impaired Gamers' Preferences for Spatial Awareness Tools Within Video Games

Sighted players gain spatial awareness within video games through sight and spatial awareness tools (SATs) such as minimaps. Visually impaired players (VIPs), however, must often rely heavily on SATs to gain spatial awareness, especially in complex environments where using rich ambient sound design alone may be insufficient. Researchers have developed many SATs for facilitating spatial awareness within VIPs. Yet this abundance disguises a gap in our understanding about how exactly these approaches assist VIPs in gaining spatial awareness and what their relative merits and limitations are. To address this, we investigate four leading approaches to facilitating spatial awareness for VIPs within a 3D video game context. Our findings uncover new insights into SATs for VIPs within video games, including that VIPs value position and orientation information the most from an SAT; that none of the approaches we investigated convey position and orientation effectively; and that VIPs highly value the ability to customize SATs.

==> pyMergeChanges.py <==
#!/usr/bin/python
"""
    pymergechanges: Merge commits made with changes package into text
    Copyright (C) 2018  Y. Cui

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

pymergechanges: Merge commits made with changes package into text

Requires Python version 3; Tested on Python 3.6.6

Supported commands: added, deleted, replaced, highlight
Usage: python pyMergeChanges.py [-arh] <Input File> <Output File>
<Output File> will be overwritten and must be different than <Input File>.
Options:
    -a: accept all added, deleted and replaced
    -r: reject all added, deleted and replaced
    -h: remove all highlights
If no option is given, runs interactively.

Created on Wed Dec  5 20:28:40 2018
Revised on Tue Aug 27 17:51:58 2019

"""

import sys
import re
import codecs

def parse_param(parstr):
    if all(p in parstr for p in ('a', 'r')):
        print('You cannot accept and reject at the same time.')
        sys.exit(1)
    parout = ''
    for par in parstr[1:]:
        if par == 'a':
            print('Accepting all added, deleted and replaced')
            parout += 'a'
        elif par == 'r':
            print('Rejecting all added, deleted and replaced')
            parout += 'r'
        elif par == 'h':
            print('Removing all highlights.')
            parout += 'h'
        else:
            print('Unknown parameter: ' + par)
            sys.exit(1)
    if not parout:
        parout = 'i'
    return parout

def ask1(): # accept, reject, keep, break
    if PARAMS == 'i':
        while True:
            ans = input('[a]ccept or [r]eject or [k]eep or [b]reak ? ').lower()
            if ans == 'a':
                print('Accepted.')
                break
            elif ans == 'r':
                print('Rejected.')
                break
            elif ans == 'k':
                print('Kept.')
                break
            elif ans == 'b':
                print('Alright.')
                break
    elif any(p == 'a' for p in PARAMS):
        print('Accepted.')
        ans = 'a'
    elif any(p == 'r' for p in PARAMS):
        print('Rejected.')
        ans = 'r'
    else:
        ans = 'k'
    return ans

def ask2(): # remove, keep, break
    if PARAMS == 'i':
        while True:
            ans = input('[r]emove or [k]eep or [b]reak ? ').lower()
            if ans == 'r':
                print('Removed.')
                break
            elif ans == 'k':
                print('Kept.')
                break
            elif ans == 'b':
                print('Alright.')
                break
        return ans
    elif any(p == 'h' for p in PARAMS):
        print('Removed.')
        ans = 'r'
    else:
        print('Kept.')
        ans = 'k'
    return ans

def trim_space(line, pos): # trim two consecutive white spaces
    if line[pos-1:pos+1] == '  ':
        line = line[:pos] + line[pos+1:]
    return line

# BEGIN OF SCRIPT

if len(sys.argv) not in [3, 4]:
    print(__doc__)
    sys.exit(1)

# parse input parameters
if len(sys.argv) == 3:
    print('Running in interactive mode. ')
    INPUTFILE, OUTPUTFILE = sys.argv[1:]
    PARAMS = "i"
if len(sys.argv) == 4:
    PARAMLIST, INPUTFILE, OUTPUTFILE = sys.argv[1:]
    PARAMS = parse_param(PARAMLIST)

if INPUTFILE == OUTPUTFILE:
    print('Input File and Output File must be different.')
    sys.exit(1)

RE_ADDED = re.compile(r'(\\added)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}')
RE_DELETED = re.compile(r'(\\deleted)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}')
RE_REPLACED = re.compile(r'(\\replaced)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}\{(([^\}]?(\{[^\}]*\})?)*)\}')
RE_HIGHLIGHT = re.compile(r'(\\highlight)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}')
RE_COMMENT = re.compile(r'(\\comment)(\[[^\]]*\])?\{(([^\}]?(\{[^\}]*\})?)*)\}')

codecs.open(OUTPUTFILE, mode='w', encoding='utf8').close()
with codecs.open(INPUTFILE, mode='r', encoding='utf8') as fin, \
codecs.open(OUTPUTFILE, mode='a', encoding='utf8') as fout:
    LINE_COUNT = 0
    FLAG_FAST_BREAK = False # if you want to halt merging for some reason
    for linein in fin:
        if FLAG_FAST_BREAK:
            fout.write(linein)
            continue
        LINE_COUNT += 1
        lineout = linein
        matchAdded = RE_ADDED.search(lineout)
        matchDeleted = RE_DELETED.search(lineout)
        matchReplaced = RE_REPLACED.search(lineout)
        matchHighlight = RE_HIGHLIGHT.search(lineout)
        matchComment = RE_COMMENT.search(lineout)
        flagHasCommit = matchAdded or matchDeleted or matchReplaced or matchHighlight or matchComment
        if flagHasCommit:
            print('\n******** In Line %i :\n %s' % (LINE_COUNT, lineout))
            next_pos = 0
            while matchAdded:
                if FLAG_FAST_BREAK:
                    break
                print('\n** add commit ** \n' + matchAdded.group())
                answer = ask1()
                if answer == 'a':
                    lineout = (lineout[:matchAdded.start(0)]
                               + matchAdded.group(3) + lineout[matchAdded.end(0):])
                    lineout = trim_space(lineout, matchAdded.start(0)
                                         + len(matchAdded.group(3)))
                    lineout = trim_space(lineout, matchAdded.start(0))
                elif answer == 'r':
                    lineout = (lineout[:matchAdded.start(0)] + lineout[matchAdded.end(0):])
                    lineout = trim_space(lineout, matchAdded.start(0))
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchAdded.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchAdded = RE_ADDED.search(lineout, next_pos) # redo matching for updated text

            next_pos = 0
            matchDeleted = RE_DELETED.search(lineout, next_pos)  # redo matching for (potentially) updated text
            while matchDeleted:
                if FLAG_FAST_BREAK:
                    break
                print('\n** delete commit ** \n' + matchDeleted.group())
                answer = ask1()
                if answer == 'a':
                    lineout = (lineout[:matchDeleted.start(0)] + lineout[matchDeleted.end(0):])
                    lineout = trim_space(lineout, matchDeleted.start(0))
                elif answer == 'r':
                    lineout = (lineout[:matchDeleted.start(0)] + matchDeleted.group(3)
                               + lineout[matchDeleted.end(0):])
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchDeleted.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchDeleted = RE_DELETED.search(lineout, next_pos)

            next_pos = 0
            matchReplaced = RE_REPLACED.search(lineout, next_pos)  # redo matching for (potentially) updated text
            while matchReplaced:
                if FLAG_FAST_BREAK:
                    break
                print('\n** replace commit ** \n' + matchReplaced.group())
                answer = ask1()
                if answer == 'a':
                    lineout = (lineout[:matchReplaced.start(0)]
                               + matchReplaced.group(3) + lineout[matchReplaced.end(0):])
                    lineout = trim_space(lineout, matchReplaced.start(0)
                                         + len(matchReplaced.group(3)))
                    lineout = trim_space(lineout, matchReplaced.start(0))
                elif answer == 'r':
                    lineout = (lineout[:matchReplaced.start(0)]
                               + matchReplaced.group(6) + lineout[matchReplaced.end(0):])
                    lineout = trim_space(lineout, matchReplaced.start(0)
                                         + len(matchReplaced.group(6)))
                    lineout = trim_space(lineout, matchReplaced.start(0))
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchReplaced.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchReplaced = RE_REPLACED.search(lineout, next_pos)

            next_pos = 0
            matchHighlight = RE_HIGHLIGHT.search(lineout, next_pos)  # redo matching for (potentially) updated text
            while matchHighlight:
                if FLAG_FAST_BREAK:
                    break
                print('\n** highlight commit ** \n' + matchHighlight.group())
                answer = ask2()
                if answer == 'r':
                    lineout = (lineout[:matchHighlight.start(0)]
                               + matchHighlight.group(3) + lineout[matchHighlight.end(0):])
                    lineout = trim_space(lineout, matchHighlight.start(0)
                                         + len(matchHighlight.group(3)))
                    lineout = trim_space(lineout, matchHighlight.start(0))
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchHighlight.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchHighlight = RE_HIGHLIGHT.search(lineout, next_pos)

            next_pos = 0
            matchComment = RE_COMMENT.search(lineout, next_pos)  # redo matching for (potentially) updated text
            while matchComment:
                if FLAG_FAST_BREAK:
                    break
                print('\n** comment commit ** \n' + matchComment.group())
                answer = ask2()
                if answer == 'r':
                    lineout = (lineout[:matchComment.start(0)] + lineout[matchComment.end(0):])
                    lineout = trim_space(lineout, matchComment.start(0))
                elif answer == 'k':
                    lineout = lineout
                    next_pos = matchComment.end(0)
                elif answer == 'b':
                    FLAG_FAST_BREAK = True
                    break
                matchComment = RE_COMMENT.search(lineout, next_pos)

            if lineout.isspace():
                print('\nResult is empty line and not stored.')
            else:
                print('\nResult: \n' + lineout + '\n')
                fout.write(lineout)

        else:
            fout.write(linein)
#
# END OF SCRIPT

